Reconciling Bayesian and frequentist approaches to robustness against outliers

Heavy-tailed models are used as a way to gain robustness against outliers in Bayesian analyses. In frequentist analyses, M-estimators are often employed. In this paper, the two approaches are tentatively reconciled by considering M-estimators as maximum likelihood estimators of heavy-tailed models. From this perspective, it is realized that a fundamental difference exists as frequentists, contrarily to Bayesians, do not require these heavy-tailed models to be proper. For instance, a popular robust estimator in linear regression, Tukey's biweight M-estimator, does not correspond to a proper heavy-tailed model. Thus, a Bayesian practitioner does not have access to the same range of tools as a frequentist practitioner. It is shown through two real-data linear regression analyses that the former may in consequence obtain significantly different estimation results than the latter, where the difference is due to a more pronounced influence by the outliers in the former case. It is highlighted that a way to give these practitioners access to the same range of tools is for the Bayesian to adopt the generalized Bayesian framework of Bissiri et al. (2016) which allows the use of improper models, in combination with proper prior distributions yielding proper generalized posterior distributions. A complete reconciliation of the Bayesian and frequentist approaches to robustness is then achieved. An extensive theoretical study of the generalized Bayesian counterpart of Tukey's biweight M-estimator is provided, which includes a robustness characterization result, a strong consistency result and a Bernstein--von Mises result, the latter allowing to calibrate the generalized posterior distribution for meaningful uncertainty quantification. After adopting the generalized Bayesian framework, the Bayesian practitioner obtains similar results as the frequentist practitioner in the aforementioned examples.

==> anc/AppendixA.R <==
### Figures to compare the quadratic function with the functions \varrho associated with robust approaches

library(ggplot2)

vect_eps <- seq(-6, 6, by = 0.01)
vect_quad <- seq(-6, 6, by = 0.01)^2

fct_Huber <- function(eps, k){
  
  if(abs(eps) <= k){return(eps^2)}
  else{return(2 * k * abs(eps) - k^2)}
  
}

fct_Huber <- Vectorize(fct_Huber, "eps")

vect_Huber <- fct_Huber(vect_eps, k = 1.345)

df <- data.frame(Function = rep(c("Huber", "Quadratic"), each = length(vect_eps)), eps = rep(vect_eps, 2), varrho = c(vect_Huber, vect_quad))

ggplot(data = df, aes(x = eps, y = varrho, color = Function)) +
  geom_line(linewidth = 1) +
  labs(y = "\u03F1(\u03B5)", x = "\u03B5") +
  scale_color_manual(values = c("orange", "red")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

fct_Student <- function(eps, nu){
  
  return((nu + 1) * log(1 + eps^2 / nu))
  
}

fct_Student <- Vectorize(fct_Student, "eps")

vect_Student_1 <- fct_Student(vect_eps, nu = 1)
vect_Student_4 <- fct_Student(vect_eps, nu = 4)
vect_Student_8 <- fct_Student(vect_eps, nu = 8)

df <- data.frame(Function = rep(c("Quadratic", "Student(1)", "Student(4)", "Student(8)"), each = length(vect_eps)), eps = rep(vect_eps, 4), varrho = c(vect_quad, vect_Student_1, vect_Student_4, vect_Student_8))

ggplot(data = df, aes(x = eps, y = varrho, color = Function)) +
  geom_line(linewidth = 1) +
  labs(y = "\u03F1(\u03B5)", x = "\u03B5") +
  scale_color_manual(values = c("red", "orange", "blue", "green")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# log PDF of z under LPTN
logf <- function(z, tau, lambda){
  
  # mid part
  if(abs(z) <= tau){
    
    return(dnorm(z, log = TRUE))
    
  }
  else{
    
    return(dnorm(tau, log = TRUE) + log(tau) - log(abs(z)) + (lambda + 1) * (log(log(tau)) - log(log(abs(z)))))  
    
  }
  
}

fct_LPTN <- function(eps, tau, lambda){
  
  return((logf(eps, tau, lambda) + (1 / 2) * log(2 * pi)) * -2)
  
}

fct_LPTN <- Vectorize(fct_LPTN, "eps")

rho <- 0.9
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)

vect_LPTN_0_9 <- fct_LPTN(vect_eps, tau = tau, lambda = lambda)

rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)

vect_LPTN_0_95 <- fct_LPTN(vect_eps, tau = tau, lambda = lambda)

rho <- 0.7
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)

vect_LPTN_0_7 <- fct_LPTN(vect_eps, tau = tau, lambda = lambda)

df <- data.frame(Function = rep(c("LPTN(0.7)", "LPTN(0.9)", "LPTN(0.95)", "Quadratic"), each = length(vect_eps)), eps = rep(vect_eps, 4), varrho = c(vect_LPTN_0_7, vect_LPTN_0_9, vect_LPTN_0_95, vect_quad))

ggplot(data = df, aes(x = eps, y = varrho, color = Function)) +
  geom_line(linewidth = 1) +
  labs(y = "\u03F1(\u03B5)", x = "\u03B5") +
  scale_color_manual(values = c("orange", "blue", "green", "red")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

fct_biweight <- function(eps, k){
  
  if(abs(eps) <= k){return(1 - (1 - (eps / k)^2)^3)}
  else{return(1)}
  
}

fct_biweight <- Vectorize(fct_biweight, "eps")

fct_biweight2 <- function(eps, k){
  
  if(abs(eps) <= k){return(eps^2 / 2 - eps^4 / (2 * k^2) + eps^6 / (6 * k^4))}
  else{return(k^2 / 6)}
  
}

fct_biweight2 <- Vectorize(fct_biweight2, "eps")

vect_eps <- seq(-6, 6, by = 0.01)

vect_biweight <- fct_biweight(vect_eps, k = 4.685)

df <- data.frame(eps = vect_eps, varrho = vect_biweight)

ggplot(data = df, aes(x = eps, y = varrho)) +
  geom_line(linewidth = 1, color = "darkgreen") +
  labs(y = "\u03F1(\u03B5)", x = "\u03B5") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

vect_biweight2 <- fct_biweight2(vect_eps, k = 4.685)

df <- data.frame(eps = vect_eps, varrho = vect_biweight2)

ggplot(data = df, aes(x = eps, y = varrho)) +
  geom_line(linewidth = 1, color = "darkgreen") +
  labs(y = "\u03F1(\u03B5)", x = "\u03B5") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# we verify our calculations for the derivatives
fct_biweight_prime <- function(eps, k){
  
  if(abs(eps) <= k){return((6 / k^2) * eps * (1 - (eps / k)^2)^2)}
  else{return(0)}
  
}

fct_biweight_prime <- Vectorize(fct_biweight_prime, "eps")

vect_biweight_prime <- fct_biweight_prime(vect_eps, k = 4.685)

df <- data.frame(eps = vect_eps, varrho = vect_biweight_prime)

ggplot(data = df, aes(x = eps, y = varrho)) +
  geom_line(linewidth = 1.5, color = "darkgreen") +
  labs(y = "\u03F1'(\u03B5)", x = "\u03B5") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# tests for the derivative
# fct_biweight_prime(5, k = 4.685)
# delta <- 0.0000000001
# (fct_biweight(5 + delta, k = 4.685) - fct_biweight(5, k = 4.685)) / delta

fct_biweight_pprime <- function(eps, k){
  
  if(abs(eps) <= k){return((6 / k^2) * ((1 - (eps / k)^2)^2 - 4 * (eps / k)^2 * (1 - (eps / k)^2)))}
  else{return(0)}
  
}

fct_biweight_pprime <- Vectorize(fct_biweight_pprime, "eps")

vect_biweight_pprime <- fct_biweight_pprime(vect_eps, k = 4.685)

df <- data.frame(eps = vect_eps, varrho = vect_biweight_pprime)

ggplot(data = df, aes(x = eps, y = varrho)) +
  geom_line(linewidth = 1.5, color = "darkgreen") +
  labs(y = "\u03F1''(\u03B5)", x = "\u03B5") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# tests for the derivative
# fct_biweight_pprime(5, k = 4.685)
# delta <- 0.00000000001
# (fct_biweight_prime(5 + delta, k = 4.685) - fct_biweight_prime(5, k = 4.685)) / delta

fct_biweight_ppprime <- function(eps, k){
  
  if(abs(eps) <= k){return(-(24 * eps / k^4) * (3 * (1 - (eps / k)^2) - 2 * (eps / k)^2))}
  else{return(0)}
  
}

fct_biweight_ppprime <- Vectorize(fct_biweight_ppprime, "eps")

vect_biweight_ppprime <- fct_biweight_ppprime(vect_eps, k = 4.685)

df <- data.frame(eps = vect_eps, varrho = vect_biweight_ppprime)

ggplot(data = df, aes(x = eps, y = varrho)) +
  geom_line(linewidth = 1.5, color = "darkgreen") +
  labs(y = "\u03F1'''(\u03B5)", x = "\u03B5") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# tests for the derivative
# fct_biweight_ppprime(4.686, k = 4.685)
# delta <- 0.00000000001
# (fct_biweight_pprime(4.686 + delta, k = 4.685) - fct_biweight_pprime(4.686, k = 4.685)) / delta

# functions to compute the expectation E[\varrho''(\varepsilon)] when \varepsilon \sim N(0, 1)
integrand <- function(eps, k){
  
  return(fct_biweight_pprime(eps, k) * dnorm(eps))
  # return(fct_biweight_pprime(eps, k) * (0.9 * dnorm(eps) + 0.1 * dnorm(eps, sd = 2)))
  # return(fct_biweight_pprime(eps, k) * dt(eps, df = 4))
  
}

fct_int <- function(k){

  return(integrate(integrand, lower = -Inf, upper = Inf, k = k)$value)

}

fct_int(k = 4.685) # efficiency of 95%
fct_int(k = 3.88) # efficiency of 90%
fct_int(k = 3.44) # efficiency of 85%
fct_int(k = 3.14) # efficiency of 80%

fct_int <- Vectorize(fct_int, "k")

vect_k <- seq(.1, 20, by = 0.1)
vect_int <- fct_int(vect_k)

df <- data.frame(k = vect_k, int = vect_int)

ggplot(data = df, aes(x = k, y = int)) +
  geom_line(linewidth = 1.5, color = "darkgreen") +
  labs(y = "E[\u03F1''(\u03B5)]", x = "k") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# functions to compute the expectation E[\varrho(\varepsilon - u)] when \varepsilon \sim a mixture of normals
# to show that the function may not have a unique minimum at u = 0 when f_0 is not symmetric nor monotonic
integrand2 <- function(eps, u, k){
  
  return(fct_biweight(eps - u, k) * (0.90 * dnorm(eps) + 0.10 * dnorm(eps, mean = 3, sd = 1)))
  
}

fct_int2 <- function(u, k){
  
  return(integrate(integrand2, lower = -Inf, upper = Inf, u = u, k = k)$value)
  
}

fct_int2 <- Vectorize(fct_int2, "u")

vect_u <- seq(-5, 5, by = 0.01)
vect_int2 <- fct_int2(vect_u, k = 4.685)

df <- data.frame(u = vect_u, int = vect_int2)

ggplot(data = df, aes(x = u, y = int)) +
  geom_line(linewidth = 1.5, color = "darkgreen") +
  labs(y = "E[\u03F1(\u03B5 - u)]", x = "u") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

vect_u[which.min(vect_int2)]


==> anc/AppendixD.R <==
library(ggplot2)
library(latex2exp)
library(MASS)

p <- 2
set.seed(1)
n <- 20
mat_y_X <- matrix(ncol = p + 1, nrow = n)
mat_y_X[ , 2] <- rep(1, n)
mat_y_X[ , 3] <- seq(1, 20) # the covariate data points take values 1, ..., n
mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) # the response variable observations are sample from a linear regression model Y = 1 + x + e

seq_vartheta <- seq(0, 15, by = 0.1)
mat_results <- matrix(ncol = p + 1, nrow = length(seq_vartheta))
nb_out <- 2
# k = 4.685
k <- 3

# we create a sequence of data sets with some y_i that move away from the bulk of the data
for(i in 1:length(seq_vartheta)){
  
  mat_y_X[(n - nb_out + 1):n, 1] <- 1 + mat_y_X[(n - nb_out + 1):n , 3] + seq_vartheta[i]
  results_Tukey <- rlm(mat_y_X[, 1] ~ mat_y_X[, 3], psi = psi.bisquare, c = k, maxit = 100)
  mat_results[i, 1:2] <- coef(results_Tukey)
  mat_results[i, 3] <- results_Tukey$s
  
}

# we create a sequence of data sets with some x_i that move away from the bulk of the data
for(i in 1:length(seq_vartheta)){
  
  mat_y_X[(n - nb_out + 1):n, 3] <- (n - nb_out + 1):n + seq_vartheta[i]
  results_Tukey <- rlm(mat_y_X[, 1] ~ mat_y_X[, 3], psi = psi.bisquare, c = k, maxit = 100)
  mat_results[i, 1:2] <- coef(results_Tukey)
  mat_results[i, 3] <- results_Tukey$s
  
}

results_wo <- rlm(mat_y_X[1:(n - nb_out), 1] ~ mat_y_X[1:(n - nb_out), 3], psi = psi.bisquare, c = k, maxit = 100)
coef_wo <- coef(results_wo)
scale_wo <- results_wo$s

df <- data.frame(vartheta = seq_vartheta, beta1 = mat_results[, 1], beta2 = mat_results[, 2], sigma = mat_results[, 3])  

ggplot(data = df, aes(x = vartheta, y = beta2)) +
  geom_line(linewidth = 1)  +
  labs(y = TeX(r"($\hat{\beta}_{2}$)"), x = TeX(r"($\vartheta$)")) +
  geom_hline(yintercept = coef_wo[2], linewidth = 1) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

ggplot(data = df, aes(x = vartheta, y = sigma)) +
  geom_line(linewidth = 1)  +
  labs(y = TeX(r"($\hat{\sigma}_{\vartheta}$)"), x = TeX(r"($\vartheta$)")) +
  geom_hline(yintercept = scale_wo, linewidth = 1) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

# when some y_i move away from the bulk of the data
# k = 4.685
# ratio when nb outliers = 1, 1.01
# ratio when nb outliers = 2, 1.09
# ratio when nb outliers = 3, 1.20
# k = 3
# ratio when nb outliers = 1, 1.01
# ratio when nb outliers = 2, 1.01
# ratio when nb outliers = 3, 1.30
# ratio when nb outliers = 4, 1.41

# when some x_i move away from the bulk of the data
# k = 4.685
# ratio when nb outliers = 1, 1.01
# k = 3
# ratio when nb outliers = 1, 1.01
# ratio when nb outliers = 2, 1.01
mat_results[length(seq_vartheta), 3] / scale_wo


==> anc/Section1_2.R <==
# plot with the densities of the different models
f_Huber <- function(x, k){
  
  if(abs(x) <= k){g <- exp(-x^2 / 2)}
  else{g <- exp(-k * abs(x) + k^2 / 2)}
  
  m <- 2 * exp(-k^2 / 2) / k + sqrt(2 * pi) * (2 * pnorm(k) - 1)
  
  return(g / m)
  
}

f_Huber <- Vectorize(f_Huber, "x")

f_LPTN <- function(x, tau, lambda){
  
  # mid part
  if(abs(x) <= tau){
    
    return(dnorm(x))
    
  }
  else{
    
    return(dnorm(tau) * (tau / abs(x)) * (log(tau) / log(abs(x)))^(lambda + 1))  
    
  }
  
}

f_LPTN <- Vectorize(f_LPTN, "x")

vect_x <- seq(-6, 6, by = 0.01)

vect_normal <- dnorm(vect_x)

vect_Huber <- f_Huber(vect_x, k = 1.345)

vect_t <- dt(vect_x, df = 4)

rho <- 0.90
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)

vect_LPTN <- f_LPTN(vect_x, tau = tau, lambda = lambda)

df <- data.frame(Function = rep(c("Huber", "LPTN", "Normal", "Student's t"), each = length(vect_x)), x = rep(vect_x, 4), f = c(vect_Huber, vect_LPTN, vect_normal, vect_t))

ggplot(data = df, aes(x = x, y = f, color = Function)) +
  geom_line(linewidth = 1) +
  labs(y = "f(x)") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))

vect_x <- seq(3, 6, by = 0.01)

vect_normal <- dnorm(vect_x)

vect_Huber <- f_Huber(vect_x, k = 1.345)

vect_t <- dt(vect_x, df = 4)

vect_LPTN <- f_LPTN(vect_x, tau = tau, lambda = lambda)

df <- data.frame(Function = rep(c("Huber", "LPTN", "Normal", "Student's t"), each = length(vect_x)), x = rep(vect_x, 4), f = c(vect_Huber, vect_LPTN, vect_normal, vect_t))

ggplot(data = df, aes(x = x, y = f, color = Function)) +
  geom_line(linewidth = 1) +
  labs(y = "f(x)") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.y = element_text(face = "italic"), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 10))


==> anc/Section1_3.R <==
# First example with shock data

library(RobStatTM)
library(ggplot2)
library(MASS)
library(coda)

# log PDF of z under LPTN
logf <- function(z, tau, lambda){
  
  # mid part
  if(abs(z) <= tau){
    
    return(dnorm(z, log = TRUE))
    
  }
  else{
    
    return(dnorm(tau, log = TRUE) + log(tau) - log(abs(z)) + (lambda + 1) * (log(log(tau)) - log(log(abs(z)))))  
    
  }
  
}

# log PDF of y under the LPTN linear regression model
logf_LM <- function(beta, sigma, vect_y_x, tau, lambda){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(logf((y - t(x) %*% beta) / sigma, tau, lambda) - log(sigma))
  
}

# (negative) log-posterior density under the LPTN linear regression model
neg_logpost <- function(parameters, mat_y_X, tau, lambda){
  
  sigma <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logf_LM, beta = beta, sigma = sigma, tau, lambda)))
  
}

# log PDF of y under the Student linear regression model
logt_LM <- function(beta, sigma, vect_y_x, nu){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(dt((y - t(x) %*% beta) / sigma, df = nu, log = TRUE) - log(sigma))
  
}

# (negative) log-posterior density under the Student linear regression model
neg_logpost_t <- function(parameters, mat_y_X, nu){
  
  sigma <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logt_LM, beta = beta, sigma = sigma, nu)))
  
}

# logf <- Vectorize(logf, "z")
# 
# rho <- 0.95
# tau <- qnorm((1 + rho) / 2)
# lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)
# 
# seq_z <- seq(-4, 4, by = 0.01)
# plot(seq_z, dnorm(seq_z) / exp(logf(seq_z, tau = tau, lambda = lambda)))
# lines(seq_z, )

# to find the "best" LPTN regression model,
find_best_LPTN <- function(mat_y_X, mat_initial_param, coef_bisquare){
  
  seq_rho <- seq(0.69, 0.95, by = 0.01)
  
  # to compare to coef_bisquare
  best_score <- Inf
  best_parameters <- matrix(ncol = 1, nrow = ncol(mat_initial_param) + 1)
  mat_score <- matrix(ncol = 1, nrow = length(seq_rho))
  mat_parameters <- matrix(nrow = length(seq_rho), ncol = ncol(mat_initial_param) + 1)
  mat_neg_logpost <- matrix(ncol = 1, nrow = length(seq_rho))
  
  for(i in 1:length(seq_rho)){
    
    rho <- seq_rho[i]
    tau <- qnorm((1 + rho) / 2)
    lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)
    
    best_value <- Inf
    
    for(j in 1:nrow(mat_initial_param)){
      
      results <- optim(mat_initial_param[j, ], neg_logpost, gr = NULL, mat_y_X = mat_y_X, tau = tau, lambda = lambda, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
      
      if(results$value < best_value){
        
        best_parameters_rho <- results$par
        best_value <- results$value
        
      }
      
    }
    
    score <- sum(abs(best_parameters_rho[-1] - coef_bisquare))
    
    if(score < best_score){
      
      best_parameters <- c(rho, best_parameters_rho)
      best_score <- score
      
    }
    
    mat_score[i] <- score
    mat_parameters[i, ] <- c(rho, best_parameters_rho)
    mat_neg_logpost[i] <- best_value
    
  }
  
  return(list(best_parameters = best_parameters, mat_score = mat_score, mat_parameters = mat_parameters, mat_neg_logpost = mat_neg_logpost))
  
}

# to find the "best" Student regression model,
find_best_t <- function(mat_y_X, mat_initial_param, coef_bisquare){
  
  seq_nu <- c(seq(0.1, 1, by = 0.1), seq(2, 10, by = 1))
  
  # to compare to coef_bisquare
  best_score <- Inf
  best_parameters <- matrix(ncol = 1, nrow = ncol(mat_initial_param) + 1)
  mat_score <- matrix(ncol = 1, nrow = length(seq_nu))
  mat_parameters <- matrix(nrow = length(seq_nu), ncol = ncol(mat_initial_param) + 1)
  mat_neg_logpost <- matrix(ncol = 1, nrow = length(seq_nu))
  
  for(i in 1:length(seq_nu)){
    
    nu <- seq_nu[i]
    
    best_value <- Inf
    
    for(j in 1:nrow(mat_initial_param)){
      
      results <- optim(mat_initial_param[j, ], neg_logpost_t, gr = NULL, mat_y_X = mat_y_X, nu = nu, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
      
      if(results$value < best_value){
        
        best_parameters_nu <- results$par
        best_value <- results$value
        
      }
      
    }
    
    score <- sum(abs(best_parameters_nu[-1] - coef_bisquare))
    
    if(score < best_score){
      
      best_parameters <- c(nu, best_parameters_nu)
      best_score <- score
      
    }
    
    mat_score[i] <- score
    mat_parameters[i, ] <- c(nu, best_parameters_nu)
    mat_neg_logpost[i] <- best_value
    
  }
  
  return(list(best_parameters = best_parameters, mat_score = mat_score, mat_parameters = mat_parameters, mat_neg_logpost = mat_neg_logpost))
  
}

ols_reg <- lm(time ~ n.shocks, data = shock)
coef_ols <- coef(ols_reg)
scale_ols <- summary(ols_reg)$sigma
bisquare_reg <- rlm(time ~ n.shocks, data = shock, psi = psi.bisquare)
coef_bisquare <- coef(bisquare_reg)
scale_bisquare <- bisquare_reg$s
huber_reg <- rlm(time ~ n.shocks, data = shock, psi = psi.huber)
coef_huber <- coef(huber_reg)
scale_huber <- huber_reg$s
hampel_reg <- rlm(time ~ n.shocks, data = shock, psi = psi.hampel)
coef_hampel <- coef(hampel_reg)
scale_hampel <- hampel_reg$s

mat_initial_param <- matrix(ncol = 1 + length(coef_ols), nrow = 4)
mat_initial_param[1, ] <- c(log(scale_bisquare), coef_bisquare)
mat_initial_param[2, ] <- c(log(scale_huber), coef_huber)
mat_initial_param[3, ] <- c(log(scale_hampel), coef_hampel)
mat_initial_param[4, ] <- c(log(scale_ols), coef_ols)

mat_y_X <- cbind(shock$time, rep(1, nrow(shock)), shock$n.shocks)

system.time(results_LPTN <- find_best_LPTN(mat_y_X = mat_y_X, mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))

coef_LPTN <- results_LPTN$mat_parameters[22, 3:4]

system.time(results_t <- find_best_t(mat_y_X = mat_y_X, mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))

# Figure 1 (a)

ggplot(data = shock, aes(x = n.shocks, y = time)) +
  geom_point(size = 1.5) +
  labs(y = "Average time", x = "Number of shocks") +
  geom_abline(aes(slope = coef_ols[2], intercept = coef_ols[1], colour = "red"), linewidth = 1.5, show.legend = TRUE) +
  geom_abline(aes(slope = coef_bisquare[2], intercept = coef_bisquare[1], colour = "darkgreen"), linewidth = 1.5, show.legend = TRUE) +
  geom_abline(aes(slope = coef_LPTN[2], intercept = coef_LPTN[1], colour = "orange"), linewidth = 1.5, show.legend = TRUE) +
  scale_color_identity(name = "", labels = c("Biweight", "LPTN", "OLS"), guide = "legend") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10))

# Figure 1 (b)

W_LPTN <- function(r, lambda){
  
  if(abs(r) <= lambda){return(1)}
  else{return(1 / r^2 + lambda / (abs(r) * log(abs(r))^2))}
  
}

W_LPTN <- Vectorize(W_LPTN, "r")

weights_bisquare <- bisquare_reg$w

scale_LPTN <- exp(results_LPTN$mat_parameters[22, 2])
fitted_LPTN <- mat_y_X[, -1] %*% coef_LPTN
res_LPTN <- (mat_y_X[, 1] - fitted_LPTN) / scale_LPTN
rho <- results_LPTN$mat_parameters[22, 1]
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)
weights_LPTN <- W_LPTN(res_LPTN, lambda)

df <- data.frame(n.shocks =  c(shock$n.shocks, shock$n.shocks + 0.1), Weights = c(weights_bisquare, weights_LPTN), Method = c(rep("Biweight", nrow(shock)), rep("LPTN", nrow(shock))))

ggplot(data = df, aes(x = n.shocks, y = Weights, color = Method)) +
  geom_point(size = 1.5)  + 
  labs(y = "Weight", x = "Number of shocks") +
  scale_color_manual(name = "", values = c("darkgreen", "orange")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_text(size = 12), legend.text = element_text(size = 10))

# other plots

std_residuals_bisquare <- resid(bisquare_reg) / scale_bisquare

df <- data.frame(n.shocks =  shock$n.shocks, Residuals = std_residuals_bisquare)

ggplot(data = df, aes(x = n.shocks, y = Residuals)) +
  geom_point(size = 1.5)  + 
  labs(x = "Number of shocks") +
  labs(y = "Residual") +
  geom_hline(yintercept = 3, color = "red", linewidth = 1.5) +
  geom_hline(yintercept = -3, color = "red", linewidth = 1.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) 

which(abs(std_residuals_bisquare) > 3)
ind_outliers <- c(1, 2, 4, 8, 15)

df <- data.frame(n.shocks =  shock$n.shocks[-ind_outliers], Residuals = std_residuals_bisquare[-ind_outliers])

ggplot(df, aes(x = n.shocks, y = Residuals)) +
  geom_point(size = 1.5)  + 
  labs(x = "Number of shocks") +
  labs(y = "Residual") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10))

shapiro.test(std_residuals_bisquare[-ind_outliers]) 
# no sufficient evidence that we should reject a normality assumption

# estimation with the normal model, excluding the outliers
ols_reg_wo <- lm(time ~ n.shocks, data = shock[-ind_outliers, ])
coef_ols_wo <- coef(ols_reg_wo)
scale_ols_wo <- summary(ols_reg_wo)$sigma
coef_bisquare 
scale_bisquare 
# the estimates are similar to those based on bisquare

# Functions to compute the MAP of the (improper) Tukey’s biweight model

# log g corresponding to Tukey’s biweight function
log_g_bi <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(1 - (1 - (z / k)^2)^3))
    
  }
  else{
    
    return(-1)  
    
  }
  
}

# log g of y under Tukey’s biweight linear regression model
log_bi_LM <- function(beta, sigma, vect_y_x, k){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(log_g_bi((y - t(x) %*% beta) / sigma, k) - log(sigma))
  
}

# (negative) log-posterior density under Tukey’s biweight linear regression model
neg_logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(-(w * ell + log_pi_beta))
  
}

sigma_hat <- scale_bisquare
k <- 4.685 
mu <- c(0, 0)
sigma_beta <- c(15, 1) 
# The prior is a weakly informative normal. It reflects that the intercept has a much larger value.
# The situation is thus that the user has prior information about this and includes the information in the prior.
w <- 1 / 0.2071443
a <- 1
b <- 2

results_optim_Tukey <- optim(coef_bisquare, neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
MAP_Tukey <- results_optim_Tukey$par

# Functions to compute Bayesian estimates other than MAP

MC_normal <- function(nb_iter, mat_y_X, a, b, mu, sigma_beta){
  
  n <- nrow(mat_y_X)
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  p <- ncol(X)
  mu <- as.matrix(mu)
  Lambda <- (1 / (sigma_beta^2 / 0.25)) * diag(p) # we divide by 0.25 to have the mode of xi * Lambda^{-1} \approx sigma_beta like for Tukey model
  XTXpL_inv <- solve(t(X) %*% X + Lambda)
  beta_hat <- XTXpL_inv %*% (t(X) %*% y + Lambda %*% mu)
  shape_param <- (2 * a + n) / 2
  scale_param <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + Lambda) %*% beta_hat + t(mu) %*% Lambda %*% mu) / 2
  mat_results <- matrix(nrow = nb_iter, ncol = p + 1)
  
  for(i in 1:nb_iter){
    
    mat_results[i, 1] <- scale_param / rgamma(1, shape = shape_param, scale = 1) 
    mat_results[i, -1] <- mvrnorm(n = 1, mu = beta_hat, Sigma = mat_results[i, 1] * XTXpL_inv) 
    
  }
  
  return(list(post_scale_xi = scale_param, post_shape_xi = shape_param, beta_hat = beta_hat, mat_results = mat_results))
  
}

set.seed(1)
nb_iter <- 1000000
system.time(results_normal_wo <- MC_normal(nb_iter, mat_y_X[-ind_outliers, ], a, b, mu, sigma_beta))
means_normal_wo <- c(results_normal_wo$post_scale_xi / (results_normal_wo$post_shape_xi - 1), results_normal_wo$beta_hat)
HPD_normal_wo <- HPDinterval(as.mcmc(results_normal_wo$mat_results), prob = 0.95)
system.time(results_normal <- MC_normal(nb_iter, mat_y_X, a, b, mu, sigma_beta))
means_normal <- c(results_normal$post_scale_xi / (results_normal$post_shape_xi - 1), results_normal$beta_hat)
HPD_normal <- HPDinterval(as.mcmc(results_normal$mat_results), prob = 0.95)

# Tukey’s biweight model

# log-posterior density under Tukey’s biweight linear regression model
logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(w * ell + log_pi_beta)
  
}

# we define a function that will be useful to compute the gradient
fprime_div_f <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(6 * z / k^2) * (1 - (z / k)^2)^2)
    
  }
  else{
    
    return(0)  
    
  }
  
}

fprime_div_f <- Vectorize(fprime_div_f, "z")

# we define the gradient of log posterior density under Tukey’s biweight linear regression model
gradient <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  
  p <- ncol(X)
  n <- nrow(X)
  
  z <- (y - X %*% beta) / sigma
  
  mat_cal_beta <- matrix(ncol = ncol(X), nrow = nrow(X), fprime_div_f(z, k)) * X
  
  gradbeta <- -(1 / sigma_beta^2) * (beta - mu) - (w / sigma) * apply(mat_cal_beta, 2, sum)
  
  return(gradbeta)
  
}

# tests for gradient
# gradient(c(8, -0.5), sigma_hat, mat_y_X, k, mu, sigma_beta, w)
# delta <- 0.000000000001
# (logpost_bi(c(8 + delta, -0.5), sigma_hat, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(c(8, -0.5), sigma_hat, mat_y_X, k, mu, sigma_beta, w)) / delta
# (logpost_bi(c(8, -0.5 + delta), sigma_hat, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(c(8, -0.5), sigma_hat, mat_y_X, k, mu, sigma_beta, w)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, scale_param, position_start, momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, scale_param, nb_iter, initial, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  p <- ncol(mat_y_X) - 1
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = p, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(p)
    output <- trajectory_HMC(stepsize, length, scale_param, matrix_positions[i - 1, ], momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w)
    
    # We compute the (log) acceptance ratio
    term1 <- logpost_bi(output$position, sigma, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(matrix_positions[i - 1, ], sigma, mat_y_X, k, mu, sigma_beta, w)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = as.mcmc(matrix_positions[2:(nb_iter + 1), ]), acc_rate = nb_acc / nb_iter))
  
}

# with outliers
length <- 4
stepsize <- 0.40
nb_iter <- 100000
initial <- MAP_Tukey
scale_param <- c(0.35, 0.04)

set.seed(1)
system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
apply(results_HMC$matrix_positions, 2, sd)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(as.mcmc(results_HMC$matrix_positions), prob = 0.95)

# the trace plot suggests no problem of convergence
df <- data.frame(Iteration = 1:1000, x = results_HMC$matrix_positions[1:1000, 2])

ggplot(data = df, aes(x = Iteration, y = x)) +
  geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), legend.text = element_text(size = 10))

# without outliers
bisquare_reg_wo <- rlm(time ~ n.shocks, data = shock[-ind_outliers, ], psi = psi.bisquare)
sigma_hat_wo <- bisquare_reg_wo$s
results_optim_Tukey_wo <- optim(coef_bisquare, neg_logpost_bi, gr = NULL, sigma = sigma_hat_wo, mat_y_X = mat_y_X[-ind_outliers, ], k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
MAP_Tukey_wo <- results_optim_Tukey_wo$par

length_wo <- 4
stepsize_wo <- 0.40
nb_iter <- 100000
initial_wo <- MAP_Tukey_wo
scale_param_wo <- c(0.26, 0.03)

set.seed(1)
system.time(results_HMC_wo <- HMC(length_wo, stepsize_wo, scale_param_wo, nb_iter, initial_wo, sigma_hat_wo, mat_y_X[-ind_outliers, ], k, mu, sigma_beta, w))
results_HMC_wo$acc_rate
min(effectiveSize(results_HMC_wo$matrix_positions))
apply(results_HMC_wo$matrix_positions, 2, sd)
means_Tukey_wo <- apply(results_HMC_wo$matrix_positions, 2, mean)
HPD_Tukey_wo <- HPDinterval(as.mcmc(results_HMC_wo$matrix_positions), prob = 0.95)

# the trace plot suggests no problem of convergence
df <- data.frame(Iteration = 1:1000, x = results_HMC_wo$matrix_positions[1:1000, 2])

ggplot(data = df, aes(x = Iteration, y = x)) +
  geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), legend.text = element_text(size = 10))


==> anc/Section3_3.R <==
library(ggplot2)
library(latex2exp)
library(MASS)
library(coda)
library(parallel)

# function to estimate the parameters of the normal model using IID Monte Carlo
MC_normal <- function(nb_iter, mat_y_X, a, b, mu){
  
  n <- nrow(mat_y_X)
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  p <- ncol(X)
  XTXpI_inv <- solve(t(X) %*% X + diag(p))
  beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
  shape_param <- (2 * a + n) / 2
  scale_param <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
  mat_results <- matrix(nrow = nb_iter, ncol = p + 1)
  
  for(i in 1:nb_iter){
    
    mat_results[i, 1] <- scale_param / rgamma(1, shape = shape_param, scale = 1) 
    mat_results[i, -1] <- MASS::mvrnorm(n = 1, mu = beta_hat, Sigma = mat_results[i, 1] * XTXpI_inv) 
    
  }
  
  return(mat_results)
  
}

# Functions to compute the MAP of the (improper) Tukey’s biweight model

# log g corresponding to Tukey’s biweight function
log_g_bi <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(1 - (1 - (z / k)^2)^3))
    
  }
  else{
    
    return(-1)  
    
  }
  
}

# log g of y under Tukey’s biweight linear regression model
log_bi_LM <- function(beta, sigma, vect_y_x, k){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(log_g_bi((y - t(x) %*% beta) / sigma, k) - log(sigma))
  
}

# (negative) log-posterior density under Tukey’s biweight linear regression model
neg_logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(-(w * ell + log_pi_beta))
  
}

# functions to compute the parameter estimates (other than MAP) of Tukey’s biweight linear regression model

# log-posterior density under Tukey’s biweight linear regression model
logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(w * ell + log_pi_beta)
  
}

# we define a function that will be useful to compute the gradient
fprime_div_f <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(6 * z / k^2) * (1 - (z / k)^2)^2)
    
  }
  else{
    
    return(0)  
    
  }
  
}

fprime_div_f <- Vectorize(fprime_div_f, "z")

# we define the gradient of log posterior density under Tukey’s biweight linear regression model
gradient <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  
  p <- ncol(X)
  n <- nrow(X)
  
  z <- (y - X %*% beta) / sigma
  
  mat_cal_beta <- matrix(ncol = ncol(X), nrow = nrow(X), fprime_div_f(z, k)) * X
  
  gradbeta <- -(1 / sigma_beta^2) * (beta - mu) - (w / sigma) * apply(mat_cal_beta, 2, sum)
  
  return(gradbeta)
  
}

# tests for gradient
# gradient(c(1, 1), sigma_hat, mat_y_X, k, mu, sigma_beta, w)
# delta <- 0.0000000001
# (logpost_bi(c(1 + delta, 1), sigma_hat, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(c(1, 1), sigma_hat, mat_y_X, k, mu, sigma_beta, w)) / delta
# (logpost_bi(c(1, 1 + delta), sigma_hat, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(c(1, 1), sigma_hat, mat_y_X, k, mu, sigma_beta, w)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, scale_param, position_start, momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, scale_param, nb_iter, initial, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  p <- ncol(mat_y_X) - 1
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = p, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(p)
    output <- trajectory_HMC(stepsize, length, scale_param, matrix_positions[i - 1, ], momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w)
    
    # We compute the (log) acceptance ratio
    term1 <- logpost_bi(output$position, sigma, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(matrix_positions[i - 1, ], sigma, mat_y_X, k, mu, sigma_beta, w)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = coda::as.mcmc(matrix_positions[2:(nb_iter + 1), ]), acc_rate = nb_acc / nb_iter))
  
}

# function for estimation for 1 data set
estimation <- function(mat_y_X, n, p, a, b, mu, k, sigma_beta, w, nb_iter, length, stepsize, scale_param){
  
  results_normal_MC <- MC_normal(nb_iter, mat_y_X, a, b, mu)
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  XTXpI_inv <- solve(t(X) %*% X + diag(p))
  beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
  post_scale_xi <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
  post_shape_xi <- (2 * a + n) / 2
  MAP_normal <- c(post_scale_xi / (post_shape_xi + 1), beta_hat)
  means_normal <- c(post_scale_xi / (post_shape_xi - 1), beta_hat)
  HPD_normal <- coda::HPDinterval(coda::as.mcmc(results_normal_MC), prob = 0.95)
  CI_normal <- rbind(quantile(results_normal_MC[, 2], probs = c(0.025, 0.975)), quantile(results_normal_MC[, 3], probs = c(0.025, 0.975)))
  
  sigma_hat <- MASS::rlm(y ~ X[, 2], psi = psi.bisquare, maxit = 100)$s
  results_optim_Tukey <- optim(MAP_normal[-1], neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
  MAP_Tukey <- results_optim_Tukey$par
  
  initial <- MAP_Tukey
  stepsize_tuning <- stepsize / 2
  nb_iter_tuning <- nb_iter / 10
  results_HMC <- HMC(length, stepsize_tuning, scale_param, nb_iter_tuning, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w)
  scale_param <- round(apply(results_HMC$matrix_positions, 2, sd), 2)
  results_HMC <- HMC(length, stepsize, scale_param, nb_iter, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w)
  acc_rate <- results_HMC$acc_rate
  ESS <- min(coda::effectiveSize(results_HMC$matrix_positions))
  means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
  HPD_Tukey <- coda::HPDinterval(results_HMC$matrix_positions, prob = 0.95)
  CI_Tukey <- rbind(quantile(results_HMC$matrix_positions[, 1], probs = c(0.025, 0.975)), quantile(results_HMC$matrix_positions[, 2], probs = c(0.025, 0.975)))

  return(list(MAP_normal = MAP_normal, means_normal = means_normal, HPD_normal = HPD_normal, CI_normal = CI_normal, sigma_hat = sigma_hat, MAP_Tukey = MAP_Tukey, means_Tukey = means_Tukey, HPD_Tukey = HPD_Tukey, CI_Tukey = CI_Tukey, acc_rate = acc_rate, ESS = ESS))
  
}

# Monte Carlo study

cl <- makeCluster(15)
clusterExport(cl, c("MC_normal", "log_g_bi", "log_bi_LM", "neg_logpost_bi", "logpost_bi", "fprime_div_f", "gradient", "trajectory_HMC", "HMC", "psi.bisquare"))

a <- 1
b <- 2
mu <- as.matrix(c(0, 0))
sigma_beta <- c(1, 1)
k <- 4.685
p <- 2
nb_iter <- 100000
w <- 1 / 0.2071443

# n = 25
# we generate 1,000 data sets and store them in a list
set.seed(1)
n <- 25
mat_y_X <- matrix(ncol = p + 1, nrow = n)
mat_y_X[ , 2] <- rep(1, n)
mat_y_X[ , 3] <- rnorm(n) # the covariate data points are sampled from a standard normal
mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) # the response variable observations are sample from a linear regression model Y = 1 + x + e
# meaning that the regression coefficients are both equal to 1 and the scale parameter of the errors is 1
  
list_y_X <- list(mat_y_X)
for(j in 2:1000){
  
  mat_y_X[ , 3] <- rnorm(n)
  mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n)
  list_y_X <- c(list_y_X, list(mat_y_X))
    
}

# tuning of HMC for the first data set
# used in the function estimation to tune for the other data sets
mat_y_X <- list_y_X[[1]]
y <- mat_y_X[, 1]
X <- mat_y_X[, -1]
XTXpI_inv <- solve(t(X) %*% X + diag(p))
beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
post_scale_xi <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
post_shape_xi <- (2 * a + n) / 2
MAP_normal <- c(post_scale_xi / (post_shape_xi + 1), beta_hat)
sigma_hat <- rlm(y ~ X[, 2], psi = psi.bisquare, maxit = 100)$s
results_optim_Tukey <- optim(MAP_normal[-1], neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
MAP_Tukey <- results_optim_Tukey$par
initial <- MAP_Tukey
length <- 2
stepsize <- 0.85
scale_param <- c(0.14, 0.15) # for first step, we used rep(1, p)
nb_iter_tuning <- nb_iter / 10
system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter_tuning, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
round(apply(results_HMC$matrix_positions, 2, sd), 2)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(results_HMC$matrix_positions, prob = 0.95)
CI_Tukey <- rbind(quantile(results_HMC$matrix_positions[, 1], probs = c(0.025, 0.975)), quantile(results_HMC$matrix_positions[, 2], probs = c(0.025, 0.975)))
results_normal_MC <- MC_normal(nb_iter, mat_y_X, a, b, mu)
HPD_normal <- HPDinterval(as.mcmc(results_normal_MC), prob = 0.95)
CI_normal <- rbind(quantile(results_normal_MC[, 2], probs = c(0.025, 0.975)), quantile(results_normal_MC[, 3], probs = c(0.025, 0.975)))

# the next line takes about 5 hours on a i9 computer
system.time(results_25 <- parLapply(cl = cl, list_y_X, estimation, n = n, p = p, a = a, b = b, mu = mu, k = k, sigma_beta = sigma_beta, w = w, nb_iter = nb_iter, length = length, stepsize = stepsize, scale_param = scale_param))

save.image("Efficiency.RData")

# we put the results in a matrix
mat_results_25 <- matrix(ncol = 11, nrow = 1000)
for(i in 1:1000){

  mat_results_25[i, 1] <- sqrt(results_25[[i]]$MAP_normal[1])
  mat_results_25[i, 2] <- results_25[[i]]$MAP_normal[3]
  mat_results_25[i, 3] <- results_25[[i]]$HPD_normal[3, 2] - results_25[[i]]$HPD_normal[3, 1]
  mat_results_25[i, 4] <- 1 >= results_25[[i]]$HPD_normal[3, 1] & 1 <= results_25[[i]]$HPD_normal[3, 2]
  mat_results_25[i, 5] <- results_25[[i]]$sigma_hat
  mat_results_25[i, 6] <- results_25[[i]]$MAP_Tukey[2]
  mat_results_25[i, 7] <- results_25[[i]]$means_Tukey[2]
  mat_results_25[i, 8] <- results_25[[i]]$HPD_Tukey[2, 2] - results_25[[i]]$HPD_Tukey[2, 1]
  mat_results_25[i, 9] <- 1 >= results_25[[i]]$HPD_Tukey[2, 1] & 1 <= results_25[[i]]$HPD_Tukey[2, 2]
  mat_results_25[i, 10] <- results_25[[i]]$acc_rate
  mat_results_25[i, 11] <- results_25[[i]]$ESS

}
summary(mat_results_25[, 10])
summary(mat_results_25[, 11])

# n = 50
# we generate 1,000 data sets and store them in a list
set.seed(1)
n <- 50
mat_y_X <- matrix(ncol = p + 1, nrow = n)
mat_y_X[ , 2] <- rep(1, n)
mat_y_X[ , 3] <- rnorm(n) # the covariate data points are sampled from a standard normal
mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) # the response variable observations are sample from a linear regression model Y = 1 + x + e
# meaning that the regression coefficients are both equal to 1 and the scale parameter of the errors is 1

list_y_X <- list(mat_y_X)
for(j in 2:1000){
  
  mat_y_X[ , 3] <- rnorm(n)
  mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) 
  list_y_X <- c(list_y_X, list(mat_y_X))
  
}

# tuning of HMC for the first data set
# used in the function estimation to tune for the other data sets
mat_y_X <- list_y_X[[1]]
y <- mat_y_X[, 1]
X <- mat_y_X[, -1]
XTXpI_inv <- solve(t(X) %*% X + diag(p))
beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
post_scale_xi <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
post_shape_xi <- (2 * a + n) / 2
MAP_normal <- c(post_scale_xi / (post_shape_xi + 1), beta_hat)
sigma_hat <- rlm(y ~ X[, 2], psi = psi.bisquare, maxit = 100)$s
results_optim_Tukey <- optim(MAP_normal[-1], neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
MAP_Tukey <- results_optim_Tukey$par
initial <- MAP_Tukey
length <- 2
stepsize <- 0.85
scale_param <- c(0.12, 0.15) # for first step, we used rep(1, p)
nb_iter_tuning <- nb_iter / 10
system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter_tuning, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
round(apply(results_HMC$matrix_positions, 2, sd), 2)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(results_HMC$matrix_positions, prob = 0.95)
results_normal_MC <- MC_normal(nb_iter, mat_y_X, a, b, mu)
HPD_normal <- HPDinterval(as.mcmc(results_normal_MC), prob = 0.95)

# the next line takes about 8 hours on a i9 computer
system.time(results_50 <- parLapply(cl = cl, list_y_X, estimation, n = n, p = p, a = a, b = b, mu = mu, k = k, sigma_beta = sigma_beta, w = w, nb_iter = nb_iter, length = length, stepsize = stepsize, scale_param = scale_param))

save.image("Efficiency.RData")

# we put the results in a matrix
mat_results_50 <- matrix(ncol = 11, nrow = 1000)
for(i in 1:1000){

  mat_results_50[i, 1] <- sqrt(results_50[[i]]$MAP_normal[1])
  mat_results_50[i, 2] <- results_50[[i]]$MAP_normal[3]
  mat_results_50[i, 3] <- results_50[[i]]$HPD_normal[3, 2] - results_50[[i]]$HPD_normal[3, 1]
  mat_results_50[i, 4] <- 1 >= results_50[[i]]$HPD_normal[3, 1] & 1 <= results_50[[i]]$HPD_normal[3, 2]
  mat_results_50[i, 5] <- results_50[[i]]$sigma_hat
  mat_results_50[i, 6] <- results_50[[i]]$MAP_Tukey[2]
  mat_results_50[i, 7] <- results_50[[i]]$means_Tukey[2]
  mat_results_50[i, 8] <- results_50[[i]]$HPD_Tukey[2, 2] - results_50[[i]]$HPD_Tukey[2, 1]
  mat_results_50[i, 9] <- 1 >= results_50[[i]]$HPD_Tukey[2, 1] & 1 <= results_50[[i]]$HPD_Tukey[2, 2]
  mat_results_50[i, 10] <- results_50[[i]]$acc_rate
  mat_results_50[i, 11] <- results_50[[i]]$ESS

}
summary(mat_results_50[, 10])
summary(mat_results_50[, 11])

# n = 100
# we generate 1,000 data sets and store them in a list
set.seed(1)
n <- 100
mat_y_X <- matrix(ncol = p + 1, nrow = n)
mat_y_X[ , 2] <- rep(1, n)
mat_y_X[ , 3] <- rnorm(n) # the covariate data points are sampled from a standard normal
mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) # the response variable observations are sample from a linear regression model Y = 1 + x + e
# meaning that the regression coefficients are both equal to 1 and the scale parameter of the errors is 1

list_y_X <- list(mat_y_X)
for(j in 2:1000){
  
  mat_y_X[ , 3] <- rnorm(n)
  mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) 
  list_y_X <- c(list_y_X, list(mat_y_X))
  
}

# tuning of HMC for the first data set
# used in the function estimation to tune for the other data sets
mat_y_X <- list_y_X[[1]]
y <- mat_y_X[, 1]
X <- mat_y_X[, -1]
XTXpI_inv <- solve(t(X) %*% X + diag(p))
beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
post_scale_xi <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
post_shape_xi <- (2 * a + n) / 2
MAP_normal <- c(post_scale_xi / (post_shape_xi + 1), beta_hat)
sigma_hat <- rlm(y ~ X[, 2], psi = psi.bisquare, maxit = 100)$s
results_optim_Tukey <- optim(MAP_normal[-1], neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
MAP_Tukey <- results_optim_Tukey$par
initial <- MAP_Tukey
length <- 2
stepsize <- 0.85
scale_param <- c(0.09, 0.09) # for first step, we used rep(1, p)
nb_iter_tuning <- nb_iter / 10
system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter_tuning, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
round(apply(results_HMC$matrix_positions, 2, sd), 2)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(results_HMC$matrix_positions, prob = 0.95)
results_normal_MC <- MC_normal(nb_iter, mat_y_X, a, b, mu)
HPD_normal <- HPDinterval(as.mcmc(results_normal_MC), prob = 0.95)

# the next line takes about 14 hours on a i9 computer
system.time(results_100 <- parLapply(cl = cl, list_y_X, estimation, n = n, p = p, a = a, b = b, mu = mu, k = k, sigma_beta = sigma_beta, w = w, nb_iter = nb_iter, length = length, stepsize = stepsize, scale_param = scale_param))

save.image("Efficiency.RData")

# we put the results in a matrix
mat_results_100 <- matrix(ncol = 11, nrow = 1000)
for(i in 1:1000){

  mat_results_100[i, 1] <- sqrt(results_100[[i]]$MAP_normal[1])
  mat_results_100[i, 2] <- results_100[[i]]$MAP_normal[3]
  mat_results_100[i, 3] <- results_100[[i]]$HPD_normal[3, 2] - results_100[[i]]$HPD_normal[3, 1]
  mat_results_100[i, 4] <- 1 >= results_100[[i]]$HPD_normal[3, 1] & 1 <= results_100[[i]]$HPD_normal[3, 2]
  mat_results_100[i, 5] <- results_100[[i]]$sigma_hat
  mat_results_100[i, 6] <- results_100[[i]]$MAP_Tukey[2]
  mat_results_100[i, 7] <- results_100[[i]]$means_Tukey[2]
  mat_results_100[i, 8] <- results_100[[i]]$HPD_Tukey[2, 2] - results_100[[i]]$HPD_Tukey[2, 1]
  mat_results_100[i, 9] <- 1 >= results_100[[i]]$HPD_Tukey[2, 1] & 1 <= results_100[[i]]$HPD_Tukey[2, 2]
  mat_results_100[i, 10] <- results_100[[i]]$acc_rate
  mat_results_100[i, 11] <- results_100[[i]]$ESS

}
summary(mat_results_100[, 10])
summary(mat_results_100[, 11])

# n = 250
# we generate 1,000 data sets and store them in a list
set.seed(1)
n <- 250
mat_y_X <- matrix(ncol = p + 1, nrow = n)
mat_y_X[ , 2] <- rep(1, n)
mat_y_X[ , 3] <- rnorm(n) # the covariate data points are sampled from a standard normal
mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) # the response variable observations are sample from a linear regression model Y = 1 + x + e
# meaning that the regression coefficients are both equal to 1 and the scale parameter of the errors is 1

list_y_X <- list(mat_y_X)
for(j in 2:1000){
  
  mat_y_X[ , 3] <- rnorm(n)
  mat_y_X[ , 1] <- 1 + mat_y_X[ , 3] + rnorm(n) 
  list_y_X <- c(list_y_X, list(mat_y_X))
  
}

# tuning of HMC for the first data set
# used in the function estimation to tune for the other data sets
mat_y_X <- list_y_X[[1]]
y <- mat_y_X[, 1]
X <- mat_y_X[, -1]
XTXpI_inv <- solve(t(X) %*% X + diag(p))
beta_hat <- XTXpI_inv %*% (t(X) %*% y + mu)
post_scale_xi <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + diag(p)) %*% beta_hat + t(mu) %*% mu) / 2
post_shape_xi <- (2 * a + n) / 2
MAP_normal <- c(post_scale_xi / (post_shape_xi + 1), beta_hat)
sigma_hat <- rlm(y ~ X[, 2], psi = psi.bisquare, maxit = 100)$s
results_optim_Tukey <- optim(MAP_normal[-1], neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
MAP_Tukey <- results_optim_Tukey$par
initial <- MAP_Tukey
length <- 2
stepsize <- 0.85
scale_param <- c(0.07, 0.07) # for first step, we used rep(1, p)
nb_iter_tuning <- nb_iter / 10
system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter_tuning, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
round(apply(results_HMC$matrix_positions, 2, sd), 2)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(results_HMC$matrix_positions, prob = 0.95)
results_normal_MC <- MC_normal(nb_iter, mat_y_X, a, b, mu)
HPD_normal <- HPDinterval(as.mcmc(results_normal_MC), prob = 0.95)

# the next line takes about 1.5 days on a i9 computer
system.time(results_250 <- parLapply(cl = cl, list_y_X, estimation, n = n, p = p, a = a, b = b, mu = mu, k = k, sigma_beta = sigma_beta, w = w, nb_iter = nb_iter, length = length, stepsize = stepsize, scale_param = scale_param))

save.image("Efficiency.RData")

# we put the results in a matrix
mat_results_250 <- matrix(ncol = 11, nrow = 1000)
for(i in 1:1000){

  mat_results_250[i, 1] <- sqrt(results_250[[i]]$MAP_normal[1])
  mat_results_250[i, 2] <- results_250[[i]]$MAP_normal[3]
  mat_results_250[i, 3] <- results_250[[i]]$HPD_normal[3, 2] - results_250[[i]]$HPD_normal[3, 1]
  mat_results_250[i, 4] <- 1 >= results_250[[i]]$HPD_normal[3, 1] & 1 <= results_250[[i]]$HPD_normal[3, 2]
  mat_results_250[i, 5] <- results_250[[i]]$sigma_hat
  mat_results_250[i, 6] <- results_250[[i]]$MAP_Tukey[2]
  mat_results_250[i, 7] <- results_250[[i]]$means_Tukey[2]
  mat_results_250[i, 8] <- results_250[[i]]$HPD_Tukey[2, 2] - results_250[[i]]$HPD_Tukey[2, 1]
  mat_results_250[i, 9] <- 1 >= results_250[[i]]$HPD_Tukey[2, 1] & 1 <= results_250[[i]]$HPD_Tukey[2, 2]
  mat_results_250[i, 10] <- results_250[[i]]$acc_rate
  mat_results_250[i, 11] <- results_250[[i]]$ESS

}
summary(mat_results_250[, 10])
summary(mat_results_250[, 11])

df <- data.frame(MAP = c(mat_results_25[, 1], mat_results_25[, 5], mat_results_50[, 1], mat_results_50[, 5], mat_results_100[, 1], mat_results_100[, 5], mat_results_250[, 1], mat_results_250[, 5]), 
                 size = c(rep("n = 25", 2000), rep("n = 50", 2000), rep("n = 100", 2000), rep("n = 250", 2000)), 
                 Model = c(rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000)))
df$size <- factor(df$size, levels = c("n = 25", "n = 50", "n = 100", "n = 250"))

ggplot(df, aes(x = size, y = MAP, fill = Model)) +
  geom_boxplot() +
  labs(y = TeX(r"(Estimate of $\sigma$)")) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), axis.title.x = element_blank(), legend.title = element_blank(), legend.text = element_text(size = 10))

df <- data.frame(MAP = c(mat_results_25[, 2], mat_results_25[, 6], mat_results_50[, 2], mat_results_50[, 6], mat_results_100[, 2], mat_results_100[, 6], mat_results_250[, 2], mat_results_250[, 6]), 
                 size = c(rep("n = 25", 2000), rep("n = 50", 2000), rep("n = 100", 2000), rep("n = 250", 2000)), 
                 Model = c(rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000)))
df$size <- factor(df$size, levels = c("n = 25", "n = 50", "n = 100", "n = 250"))

ggplot(df, aes(x = size, y = MAP, fill = Model)) +
  geom_boxplot() +
  labs(y = TeX(r"(MAP of $\beta_2$)")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 14), axis.title.x = element_blank(), legend.title = element_blank(), legend.text = element_text(size = 14))

df <- data.frame(Length = c(mat_results_25[, 3], mat_results_25[, 8], mat_results_50[, 3], mat_results_50[, 8], mat_results_100[, 3], mat_results_100[, 8], mat_results_250[, 3], mat_results_250[, 8]), 
                 size = c(rep("n = 25", 2000), rep("n = 50", 2000), rep("n = 100", 2000), rep("n = 250", 2000)), 
                 Model = c(rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000), rep("Normal", 1000), rep("Tukey", 1000)))
df$size <- factor(df$size, levels = c("n = 25", "n = 50", "n = 100", "n = 250"))

ggplot(df, aes(x = size, y = Length, fill = Model)) +
  geom_boxplot() +
  labs(y = TeX(r"(CI length for $\beta_2$)")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 14), axis.title.x = element_blank(), legend.title = element_blank(), legend.text = element_text(size = 14))

df <- data.frame(Coverage = c(sum(mat_results_25[, 4] == 1) / 1000, sum(mat_results_50[, 4] == 1) / 1000, sum(mat_results_100[, 4] == 1) / 1000, sum(mat_results_250[, 4] == 1) / 1000, sum(mat_results_25[, 9] == 1) / 1000, sum(mat_results_50[, 9] == 1) / 1000, sum(mat_results_100[, 9] == 1) / 1000, sum(mat_results_250[, 9] == 1) / 1000), 
                 n = c(25, 50, 100, 250, 25, 50, 100, 250), Model = c(rep("Normal", 4), rep("Tukey", 4)))

ggplot(data = df, aes(x = n, y = Coverage, color = Model)) +
  geom_point(size = 1.5) + geom_line(linewidth = 0.5) +
  labs(y = TeX(r"(Coverage of $\beta_{0,2}$)")) +
  geom_hline(yintercept = 0.95, linewidth = 1) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 14), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 14))

==> anc/Section4.R <==
# Second example with the data of Taylor and Ashe (1983)

library(ggplot2)
library(MASS)
library(coda)

# log PDF of z under LPTN
logf <- function(z, tau, lambda){
  
  # mid part
  if(abs(z) <= tau){
    
    return(dnorm(z, log = TRUE))
    
  }
  else{
    
    return(dnorm(tau, log = TRUE) + log(tau) - log(abs(z)) + (lambda + 1) * (log(log(tau)) - log(log(abs(z)))))  
    
  }
  
}

# log PDF of y under the LPTN linear regression model
logf_LM <- function(beta, sigma, vect_y_x, tau, lambda){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(logf((y - t(x) %*% beta) / sigma, tau, lambda) - log(sigma))
  
}

# (negative) log-posterior density under the LPTN linear regression model
neg_logpost <- function(parameters, mat_y_X, tau, lambda){
  
  sigma <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logf_LM, beta = beta, sigma = sigma, tau, lambda)))
  
}

# log PDF of y under the Student linear regression model
logt_LM <- function(beta, sigma, vect_y_x, nu){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(dt((y - t(x) %*% beta) / sigma, df = nu, log = TRUE) - log(sigma))
  
}

# (negative) log-posterior density under the Student linear regression model
neg_logpost_t <- function(parameters, mat_y_X, nu){
  
  sigma <- exp(parameters[1])
  beta <- parameters[-1]
  
  return(-sum(apply(mat_y_X, 1, logt_LM, beta = beta, sigma = sigma, nu)))
  
}

# logf <- Vectorize(logf, "z")
# 
# rho <- 0.95
# tau <- qnorm((1 + rho) / 2)
# lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)
# 
# seq_z <- seq(-4, 4, by = 0.01)
# plot(seq_z, dnorm(seq_z) / exp(logf(seq_z, tau = tau, lambda = lambda)))
# lines(seq_z, )

# to find the "best" LPTN regression model,
find_best_LPTN <- function(mat_y_X, mat_initial_param, coef_bisquare){
  
  seq_rho <- seq(0.69, 0.95, by = 0.01)
  
  # to compare to coef_bisquare
  best_score <- Inf
  best_parameters <- matrix(ncol = 1, nrow = ncol(mat_initial_param) + 1)
  mat_score <- matrix(ncol = 1, nrow = length(seq_rho))
  mat_parameters <- matrix(nrow = length(seq_rho), ncol = ncol(mat_initial_param) + 1)
  mat_neg_logpost <- matrix(ncol = 1, nrow = length(seq_rho))
  
  for(i in 1:length(seq_rho)){
    
    rho <- seq_rho[i]
    tau <- qnorm((1 + rho) / 2)
    lambda <- 2 * (1 - rho)^(-1) * dnorm(tau) * tau * log(tau)
    
    best_value <- Inf
    
    for(j in 1:nrow(mat_initial_param)){
      
      results <- optim(mat_initial_param[j, ], neg_logpost, gr = NULL, mat_y_X = mat_y_X, tau = tau, lambda = lambda, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
      
      if(results$value < best_value){
        
        best_parameters_rho <- results$par
        best_value <- results$value
        
      }
      
    }
    
    score <- sum(abs(best_parameters_rho[-1] - coef_bisquare))
    
    if(score < best_score){
      
      best_parameters <- c(rho, best_parameters_rho)
      best_score <- score
      
    }
    
    mat_score[i] <- score
    mat_parameters[i, ] <- c(rho, best_parameters_rho)
    mat_neg_logpost[i] <- best_value
    
  }
  
  return(list(best_parameters = best_parameters, mat_score = mat_score, mat_parameters = mat_parameters, mat_neg_logpost = mat_neg_logpost))
  
}

# to find the "best" Student regression model
find_best_t <- function(mat_y_X, mat_initial_param, coef_bisquare){
  
  seq_nu <- c(seq(0.1, 1, by = 0.1), seq(2, 10, by = 1))
  
  # to compare to coef_bisquare
  best_score <- Inf
  best_parameters <- matrix(ncol = 1, nrow = ncol(mat_initial_param) + 1)
  mat_score <- matrix(ncol = 1, nrow = length(seq_nu))
  mat_parameters <- matrix(nrow = length(seq_nu), ncol = ncol(mat_initial_param) + 1)
  mat_neg_logpost <- matrix(ncol = 1, nrow = length(seq_nu))
  
  for(i in 1:length(seq_nu)){
    
    nu <- seq_nu[i]
    
    best_value <- Inf
    
    for(j in 1:nrow(mat_initial_param)){
      
      results <- optim(mat_initial_param[j, ], neg_logpost_t, gr = NULL, mat_y_X = mat_y_X, nu = nu, method = "Nelder-Mead", control = list(maxit = 40000, reltol = 10^(-15)))
      
      if(results$value < best_value){
        
        best_parameters_nu <- results$par
        best_value <- results$value
        
      }
      
    }
    
    score <- sum(abs(best_parameters_nu[-1] - coef_bisquare))
    
    if(score < best_score){
      
      best_parameters <- c(nu, best_parameters_nu)
      best_score <- score
      
    }
    
    mat_score[i] <- score
    mat_parameters[i, ] <- c(nu, best_parameters_nu)
    mat_neg_logpost[i] <- best_value
    
  }
  
  return(list(best_parameters = best_parameters, mat_score = mat_score, mat_parameters = mat_parameters, mat_neg_logpost = mat_neg_logpost))
  
}

# set the directory to that where the data are
load("TaylorData.RData")

data_triangle <- TaylorData$lossData

mat_data <- matrix(nrow = length(which(!is.na(data_triangle))), ncol = 3)

ind_line <- 1

for(i in 1:nrow(data_triangle)){
  
  for(j in 1:ncol(data_triangle)){
    
    if(i + j - 2 <= nrow(data_triangle) - 1){
      
      mat_data[ind_line, 1] <- data_triangle[i, j]
      mat_data[ind_line, 2] <- i - 1 
      mat_data[ind_line, 3] <- j - 1
      
      ind_line <- ind_line + 1
      
    }
    
  }
  
}

df_data <- as.data.frame(mat_data)

colnames(df_data) <- c("y", "x1", "x2")

ols_reg <- lm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data)
coef_ols <- coef(ols_reg)
scale_ols <- summary(ols_reg)$sigma
# fitted values and residuals
fitted_OLS <- fitted(ols_reg)
res_OLS <- residuals(ols_reg) / scale_ols

bisquare_reg <- rlm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data, psi = psi.bisquare, maxit = 100)
coef_bisquare <- coef(bisquare_reg)
scale_bisquare <- bisquare_reg$s
# distance between bisquare and OLS
sum(abs(coef_ols - coef_bisquare))
abs(scale_bisquare - scale_ols)
# fitted values and residuals
fitted_bisquare <- fitted(bisquare_reg)
res_bisquare <- residuals(bisquare_reg) / scale_bisquare

huber_reg <- rlm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data, psi = psi.huber, maxit = 100)
coef_huber <- coef(huber_reg)
scale_huber <- huber_reg$s
# distance between bisquare and Huber
sum(abs(coef_huber - coef_bisquare))
abs(scale_bisquare - scale_huber)
# fitted values and residuals
fitted_huber <- fitted(huber_reg)
res_huber <- residuals(huber_reg) / scale_huber

hampel_reg <- rlm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data, psi = psi.hampel, maxit = 100)
coef_hampel <- coef(hampel_reg)
scale_hampel <- hampel_reg$s
# distance between bisquare and Hampel
sum(abs(coef_hampel - coef_bisquare))
abs(scale_hampel - scale_bisquare)
# fitted values and residuals
fitted_hampel <- fitted(hampel_reg)
res_hampel <- residuals(hampel_reg) / scale_hampel

# estimation for LPTN model
mat_initial_param <- matrix(ncol = 1 + length(coef_ols), nrow = 4)
mat_initial_param[1, ] <- c(log(scale_bisquare), coef_bisquare)
mat_initial_param[2, ] <- c(log(scale_huber), coef_huber)
mat_initial_param[3, ] <- c(log(scale_hampel), coef_hampel)
mat_initial_param[4, ] <- c(log(scale_ols), coef_ols)

# create a matrix of binary variables from df_data$x1
matrix_x1 <- matrix(nrow = nrow(df_data), ncol = max(df_data$x1), 0)

for(i in 1:nrow(df_data)){
  
  if(df_data$x1[i] > 0){
    
    matrix_x1[i, df_data$x1[i]] <- 1
    
  }
  
}

# create a matrix of binary variables from df_data$x2
matrix_x2 <- matrix(nrow = nrow(df_data), ncol = max(df_data$x2), 0)

for(i in 1:nrow(df_data)){
  
  if(df_data$x2[i] > 0){
    
    matrix_x2[i, df_data$x2[i]] <- 1
    
  }
  
}

mat_y_X <- cbind(log(df_data$y), rep(1, nrow(df_data)), matrix_x1, matrix_x2)

system.time(results_LPTN <- find_best_LPTN(mat_y_X = mat_y_X, mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))

# indicates that value of rho which maximizes the posterior density is 0.88
which.min(results_LPTN$mat_neg_logpost) # line = 20

coef_LPTN <- as.matrix(results_LPTN$mat_parameters[20, -c(1, 2)])
scale_LPTN <- exp(results_LPTN$mat_parameters[20, 2])
fitted_LPTN <- mat_y_X[, -1] %*% coef_LPTN
res_LPTN <- (mat_y_X[, 1] - fitted_LPTN) / scale_LPTN

system.time(results_t <- find_best_t(mat_y_X = mat_y_X, mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))

# we look at the results obtained with the Student that are the closest to bisquare
coef_t <- as.matrix(results_t$mat_parameters[13, -c(1, 2)])
scale_t <- exp(results_t$mat_parameters[13, 2])
fitted_t <- mat_y_X[, -1] %*% coef_t
res_t <- (mat_y_X[, 1] - fitted_t) / scale_t

# we consider that a data point is an outlier if the residual is larger than 3 (in absolute value)
which(abs(res_bisquare) > 3)
ind_outliers <- c(25, 31)

# we create a vector to indicate the type associated to each residual (outlier, or non-outlier)
vect_type <- matrix(ncol = 1, nrow = nrow(mat_data), "Non-out.")
vect_type[ind_outliers] <- "outlier"

# Residuals versus fitted values OLS
df_OLS <- data.frame(Fitted =  fitted_OLS, Residuals = res_OLS, Type = vect_type)

ggplot(data = df_OLS, aes(x = Fitted, y = Residuals, color = Type)) +
  geom_point(size = 1)  + 
  labs(x = "Fitted values") +
  xlim(c(min(fitted_huber) - 0.01, max(fitted_bisquare) + 0.01)) + 
  ylim(c(min(res_bisquare), max(res_bisquare))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  annotate("text", x = fitted_OLS[25] + 0.45, y = res_OLS[25], label = "AY = 2, DY = 5") +
  annotate("text", x = fitted_OLS[31] - 0.1, y = res_OLS[31] + 0.75, label = "AY = 3, DY = 3") +
  scale_color_manual(values = c("black", "red")) +
  theme(legend.position = "none")

# Residuals versus fitted values bisquare
df_bisquare <- data.frame(Fitted =  fitted_bisquare, Residuals = res_bisquare, Type = vect_type)

ggplot(data = df_bisquare, aes(x = Fitted, y = Residuals, color = Type)) +
  geom_point(size = 1)  + 
  labs(x = "Fitted values") +
  xlim(c(min(fitted_huber) - 0.01, max(fitted_bisquare) + 0.01)) +   
  ylim(c(min(res_bisquare), max(res_bisquare))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  annotate("text", x = fitted_bisquare[25] - 0.45, y = res_bisquare[25] + 0.3, label = "AY = 2, DY = 5") +
  annotate("text", x = fitted_bisquare[31] - 0.45, y = res_bisquare[31], label = "AY = 3, DY = 3") +
  scale_color_manual(values = c("black", "red")) +
  theme(legend.position = "none")

# Residuals versus fitted values LPTN
df_LPTN <- data.frame(Fitted =  fitted_LPTN, Residuals = res_LPTN, Type = vect_type)

ggplot(data = df_LPTN, aes(x = Fitted, y = Residuals, color = Type)) +
  geom_point(size = 1)  + 
  labs(x = "Fitted values") +
  xlim(c(min(fitted_huber) - 0.01, max(fitted_bisquare) + 0.01)) +  
  ylim(c(min(res_bisquare), max(res_bisquare))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  annotate("text", x = fitted_LPTN[25] - 0.45, y = res_LPTN[25], label = "AY = 2, DY = 5") +
  annotate("text", x = fitted_LPTN[31], y = res_LPTN[31] + 1.0, label = "AY = 3, DY = 3") +
  scale_color_manual(values = c("black", "red")) +
  theme(legend.position = "none")

# Residuals versus fitted values Student
# similar as with LPTN
df_t <- data.frame(Fitted =  fitted_t, Residuals = res_t, Type = vect_type)

ggplot(data = df_t, aes(x = Fitted, y = Residuals, color = Type)) +
  geom_point(size = 1)  + 
  labs(x = "Fitted values") +
  xlim(c(min(fitted_huber) - 0.01, max(fitted_bisquare) + 0.01)) +  
  ylim(c(min(res_bisquare), max(res_bisquare))) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  annotate("text", x = fitted_t[25] - 0.45, y = res_t[25], label = "AY = 2, DY = 5") +
  annotate("text", x = fitted_t[31], y = res_t[31] + 1.1, label = "AY = 3, DY = 3") +
  scale_color_manual(values = c("black", "red")) +
  theme(legend.position = "none")

# Residuals versus fitted values - bisquare (without outliers)
df_bisquare <- data.frame(Fitted =  fitted_bisquare[-ind_outliers], Residuals = res_bisquare[-ind_outliers])

ggplot(data = df_bisquare, aes(x = Fitted, y = Residuals)) +
  geom_point(size = 1.5)  + 
  labs(x = "Fitted values") +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) 

shapiro.test(res_bisquare[-ind_outliers]) 
# no sufficient evidence that we should reject a normality assumption 

sum(abs(coef_bisquare - coef_LPTN))
sum(abs(coef_bisquare - coef_t))
cbind(coef_bisquare, coef_LPTN, abs(coef_bisquare - coef_LPTN))
# the largest difference is between the coefficient associated with DY = 5
cbind(coef_bisquare, coef_t, abs(coef_bisquare - coef_t))

# OLS without the outliers
ols_reg_wo <- lm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data[-ind_outliers, ])
coef_ols_wo <- coef(ols_reg_wo)
scale_ols_wo <- summary(ols_reg_wo)$sigma

# bisquare without the outliers
bisquare_reg_wo <- rlm(log(y) ~ as.factor(x1) + as.factor(x2), data = df_data[-ind_outliers, ], psi = psi.bisquare, maxit = 100)
coef_bisquare_wo <- coef(bisquare_reg_wo)
scale_bisquare_wo <- bisquare_reg_wo$s

# LPTN without the outliers
system.time(results_wo <- find_best_LPTN(mat_y_X = mat_y_X[-ind_outliers, ], mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))
coef_LPTN_wo <- as.matrix(results_wo$mat_parameters[20, -c(1, 2)])
scale_LPTN_wo <- exp(results_wo$mat_parameters[20, 2])

# Student without the outliers
system.time(results_t_wo <- find_best_t(mat_y_X = mat_y_X[-ind_outliers, ], mat_initial_param = mat_initial_param, coef_bisquare = coef_bisquare))
coef_t_wo <- as.matrix(results_t_wo$mat_parameters[13, -c(1, 2)])
scale_t_wo <- exp(results_t_wo$mat_parameters[13, 2])

# we compute the difference between the estimates with and without the outliers for the different approaches 

sum(abs(coef_ols_wo - coef_ols))
scale_ols_wo
scale_ols
# significant difference between with and without the ouliers with OLS

sum(abs(coef_bisquare_wo - coef_bisquare))
scale_bisquare_wo
scale_bisquare
# slight difference between with and without the ouliers with bisquare

sum(abs(coef_LPTN_wo - coef_LPTN))
scale_LPTN_wo
scale_LPTN
# significant difference between with and without the ouliers with LPTN

sum(abs(coef_t_wo - coef_t))
scale_t_wo
scale_t
# significant difference between with and without the ouliers with Student

sum(abs(coef_ols_wo - coef_bisquare))
scale_ols_wo
scale_bisquare

sum(abs(coef_ols_wo - coef_LPTN))
scale_ols_wo
scale_LPTN

sum(abs(coef_ols_wo - coef_t))
scale_ols_wo
scale_t

# smallest difference between bisquare and OLS without the outliers
# all these results show that bisquare is less influenced by the outliers

# Functions to compute the MAP of the (improper) Tukey’s biweight model

# log g corresponding to Tukey’s biweight function
log_g_bi <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(1 - (1 - (z / k)^2)^3))
    
  }
  else{
    
    return(-1)  
    
  }
  
}

# log g of y under Tukey’s biweight linear regression model
log_bi_LM <- function(beta, sigma, vect_y_x, k){
  
  y <- vect_y_x[1]
  x <- as.matrix(vect_y_x[-1])
  
  return(log_g_bi((y - t(x) %*% beta) / sigma, k) - log(sigma))
  
}

# (negative) log-posterior density under Tukey’s biweight linear regression model
neg_logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(-(w * ell + log_pi_beta))
  
}

sigma_hat <- scale_bisquare
k <- 4.685 
mu <- rep(0, 19)
sigma_beta <- c(25, rep(2, 18))
# The prior is a weakly informative normal. It reflects that the intercept has a much larger value.
# The situation is thus that the user has prior information about this and includes the information in the prior.
w <- 1 / 0.2071443
a <- 1
b <- 2

results_optim_Tukey <- optim(coef_bisquare, neg_logpost_bi, gr = NULL, sigma = sigma_hat, mat_y_X = mat_y_X, k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
# we tried other starting points. That used is the one that yields the largest log-posterior density value
MAP_Tukey <- results_optim_Tukey$par
value <- results_optim_Tukey$value
sum(abs(MAP_Tukey - coef_bisquare))
sum(abs(MAP_Tukey - coef_ols_wo))
cbind(coef_bisquare, MAP_Tukey, abs(coef_bisquare - MAP_Tukey))
cbind(coef_ols_wo, MAP_Tukey, abs(coef_ols_wo - MAP_Tukey))

# Residuals versus fitted values based on Tukey's biweight linear regression model
# similar to what we obtain with the M-estimator
fitted_Tukey <- mat_y_X[, -1] %*% MAP_Tukey
res_Tukey <- (mat_y_X[, 1] - fitted_Tukey) / sigma_hat
df_Tukey <- data.frame(Fitted =  fitted_Tukey, Residuals = res_Tukey, Type = vect_type)

ggplot(data = df_Tukey, aes(x = Fitted, y = Residuals, color = Type)) +
  geom_point(size = 1)  + 
  labs(x = "Fitted values") +
  xlim(c(min(fitted_huber) - 0.01, max(fitted_bisquare) + 0.01)) +   
  ylim(c(min(res_bisquare), max(res_bisquare) + 0.1)) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10)) +
  annotate("text", x = fitted_bisquare[25] - 0.55, y = res_bisquare[25] + 0.3, label = "AY = 2, DY = 5") +
  annotate("text", x = fitted_bisquare[31] - 0.55, y = res_bisquare[31], label = "AY = 3, DY = 3") +
  scale_color_manual(values = c("black", "red")) +
  theme(legend.position = "none")

sigma_hat_wo <- scale_bisquare_wo
results_optim_Tukey_wo <- optim(coef_bisquare, neg_logpost_bi, gr = NULL, sigma = sigma_hat_wo, mat_y_X = mat_y_X[-ind_outliers, ], k = k, mu = mu, sigma_beta = sigma_beta, w = w, method = "Nelder-Mead", control = list(maxit = 50000, reltol = 10^(-15)))
MAP_Tukey_wo <- results_optim_Tukey_wo$par
value_wo <- results_optim_Tukey_wo$value
sum(abs(MAP_Tukey_wo - MAP_Tukey))
sum(abs(MAP_Tukey_wo - coef_bisquare))
sum(abs(MAP_Tukey_wo - coef_ols_wo))
# similar MAP estimation to that based on the whole data set

# Functions to compute Bayesian estimates other than MAP

MC_normal <- function(nb_iter, mat_y_X, a, b, mu, sigma_beta){
  
  n <- nrow(mat_y_X)
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  p <- ncol(X)
  mu <- as.matrix(mu)
  Lambda <- (1 / (sigma_beta^2 / 0.15)) * diag(p) # we divide by 0.15 to have the mode of xi * Sigma_beta \approx 4 I_p like for Tukey model
  XTXpL_inv <- solve(t(X) %*% X + Lambda)
  beta_hat <- XTXpL_inv %*% (t(X) %*% y + Lambda %*% mu)
  shape_param <- (2 * a + n) / 2
  scale_param <- (2 * b + t(y) %*% y - t(beta_hat) %*% (t(X) %*% X + Lambda) %*% beta_hat + t(mu) %*% Lambda %*% mu) / 2
  mat_results <- matrix(nrow = nb_iter, ncol = p + 1)
  
  for(i in 1:nb_iter){
    
    mat_results[i, 1] <- scale_param / rgamma(1, shape = shape_param, scale = 1) 
    mat_results[i, -1] <- mvrnorm(n = 1, mu = beta_hat, Sigma = mat_results[i, 1] * XTXpL_inv) 
    
  }
  
  return(list(post_scale_xi = scale_param, post_shape_xi = shape_param, beta_hat = beta_hat, mat_results = mat_results))
  
}

nb_iter <- 1000000
system.time(results_normal_wo <- MC_normal(nb_iter, mat_y_X[-ind_outliers, ], a, b, mu, sigma_beta))
means_normal_wo <- c(results_normal_wo$post_scale_xi / (results_normal_wo$post_shape_xi - 1), results_normal_wo$beta_hat)
HPD_normal_wo <- HPDinterval(as.mcmc(results_normal_wo$mat_results), prob = 0.95)
sum(abs(coef_ols_wo - means_normal_wo[-1]))
# the estimates are similar to OLS without the outliers

# Tukey’s biweight model

# log-posterior density under Tukey’s biweight linear regression model
logpost_bi <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  ell <- sum(apply(mat_y_X, 1, log_bi_LM, beta = beta, sigma = sigma, k))
  log_pi_beta <- sum(dnorm(beta, mean = mu, sd = sigma_beta, log = TRUE))
  
  return(w * ell + log_pi_beta)
  
}

# we define a function that will be useful to compute the gradient
fprime_div_f <- function(z, k){
  
  if(abs(z) <= k){
    
    return(-(6 * z / k^2) * (1 - (z / k)^2)^2)
    
  }
  else{
    
    return(0)  
    
  }
  
}

fprime_div_f <- Vectorize(fprime_div_f, "z")

# we define the gradient of log posterior density under Tukey’s biweight linear regression model
gradient <- function(beta, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  y <- mat_y_X[, 1]
  X <- mat_y_X[, -1]
  
  p <- ncol(X)
  n <- nrow(X)
  
  z <- (y - X %*% beta) / sigma
  
  mat_cal_beta <- matrix(ncol = ncol(X), nrow = nrow(X), fprime_div_f(z, k)) * X
  
  gradbeta <- -(1 / sigma_beta^2) * (beta - mu) - (w / sigma) * apply(mat_cal_beta, 2, sum)
  
  return(gradbeta)
  
}

# tests for gradient
# gradient(coef_bisquare, sigma_hat, mat_y_X, k, mu, sigma_beta, w)
# delta <- 0.0000000001
# (logpost_bi(c(coef_bisquare[1] + delta, coef_bisquare[-1]), sigma_hat, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(coef_bisquare, sigma_hat, mat_y_X, k, mu, sigma_beta, w)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, scale_param, position_start, momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, sigma, mat_y_X, k, mu, sigma_beta, w) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, scale_param, nb_iter, initial, sigma, mat_y_X, k, mu, sigma_beta, w){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  p <- ncol(mat_y_X) - 1
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = p, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(p)
    output <- trajectory_HMC(stepsize, length, scale_param, matrix_positions[i - 1, ], momentum_start, sigma, mat_y_X, k, mu, sigma_beta, w)
    
    # We compute the (log) acceptance ratio
    term1 <- logpost_bi(output$position, sigma, mat_y_X, k, mu, sigma_beta, w) - logpost_bi(matrix_positions[i - 1, ], sigma, mat_y_X, k, mu, sigma_beta, w)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = as.mcmc(matrix_positions[2:(nb_iter + 1), ]), acc_rate = nb_acc / nb_iter))
  
}

# with outliers
length <- 4
stepsize <- 0.30
nb_iter <- 1000000
initial <- MAP_Tukey
scale_param <- round(apply(results_HMC$matrix_positions, 2, sd), 2) # for first step, we used rep(1, 19) with stepsize = 0.03

system.time(results_HMC <- HMC(length, stepsize, scale_param, nb_iter, initial, sigma_hat, mat_y_X, k, mu, sigma_beta, w))
results_HMC$acc_rate
min(effectiveSize(results_HMC$matrix_positions))
round(apply(results_HMC$matrix_positions, 2, sd), 2)
means_Tukey <- apply(results_HMC$matrix_positions, 2, mean)
HPD_Tukey <- HPDinterval(as.mcmc(results_HMC$matrix_positions), prob = 0.95)

sum(abs(coef_ols_wo - means_Tukey))
sum(abs(coef_bisquare - means_Tukey))
sum(abs(MAP_Tukey - means_Tukey))
sum(abs(means_normal_wo[-1] - means_Tukey))
cbind(means_Tukey, MAP_Tukey, abs(means_Tukey - MAP_Tukey))
cbind(means_Tukey, means_normal_wo[-1], abs(means_Tukey - means_normal_wo[-1]))
cbind(MAP_Tukey, means_normal_wo[-1], abs(MAP_Tukey - means_normal_wo[-1]))
cbind(round(HPD_normal_wo[-1, ], 2), round(HPD_Tukey, 2))

# the trace plot suggests no problem of convergence
df <- data.frame(Iteration = 1:1000, x = results_HMC$matrix_positions[1:1000, 18])

ggplot(data = df, aes(x = Iteration, y = x)) +
  geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), legend.text = element_text(size = 10))

# without outliers
length_wo <- 4
stepsize_wo <- 0.30
nb_iter <- 1000000
initial <- MAP_Tukey_wo
scale_param_wo <- round(apply(results_HMC_wo$matrix_positions, 2, sd), 2) # for first step, we used rep(1, 19)

system.time(results_HMC_wo <- HMC(length_wo, stepsize_wo, scale_param_wo, nb_iter, initial, sigma_hat_wo, mat_y_X[-ind_outliers, ], k, mu, sigma_beta, w))
results_HMC_wo$acc_rate
min(effectiveSize(results_HMC_wo$matrix_positions))
round(apply(results_HMC_wo$matrix_positions, 2, sd), 2)
means_Tukey_wo <- apply(results_HMC_wo$matrix_positions, 2, mean)
HPD_Tukey_wo <- HPDinterval(as.mcmc(results_HMC_wo$matrix_positions), prob = 0.95)

sum(abs(coef_ols_wo - means_Tukey_wo))
sum(abs(coef_bisquare - means_Tukey_wo))
sum(abs(MAP_Tukey_wo - means_Tukey_wo))
sum(abs(means_normal_wo[-1] - means_Tukey_wo))
sum(abs(means_Tukey - means_Tukey_wo))
cbind(round(means_normal_wo[-1], 2), round(means_Tukey, 2), round(means_Tukey_wo, 2))
cbind(round(HPD_normal_wo[-1, ], 2), round(HPD_Tukey, 2), round(HPD_Tukey_wo, 2))

# the trace plot suggests no problem of convergence
df <- data.frame(Iteration = 1:1000, x = results_HMC_wo$matrix_positions[1:1000, 9])

ggplot(data = df, aes(x = Iteration, y = x)) +
  geom_line(linewidth = 0.5) +
  theme(axis.title = element_text(size = 12), axis.text = element_text(size = 10), legend.title = element_blank(), legend.text = element_text(size = 10))

